Numerical stability and efficiency of response property calculations in density functional theory

Response calculations in density functional theory aim at computing the change in ground-state density induced by an external perturbation. At finite temperature these are usually performed by computing variations of orbitals, which involve the iterative solution of potentially badly-conditioned linear systems, the Sternheimer equations. Since many sets of variations of orbitals yield the same variation of density matrix this involves a choice of gauge. Taking a numerical analysis point of view we present the various gauge choices proposed in the literature in a common framework and study their stability. Beyond existing methods we propose a new approach, based on a Schur complement using extra orbitals from the self-consistent-field calculations, to improve the stability and efficiency of the iterative solution of Sternheimer equations. We show the success of this strategy on nontrivial examples of practical interest, such as Heusler transition metal alloy compounds, where savings of around 40% in the number of required cost-determining Hamiltonian applications have been achieved.

==> figures/gauges.jl <==
using PGFPlots
using LaTeXStrings
using ForwardDiff

T = 1e-1
εF = 0
εn = 0
εm_list = -2:0.01:2

f_FD(x) = 1 / (1 + exp(x/T))
f(x) = 2 * f_FD(x)
bound = 1/(2T)
fn = f(εn)
fpn = ForwardDiff.derivative(f, εn)
fm_list  = [f(εm) for εm in εm_list]
γmn_list = [(εm == εn) ? fpn : (fn - fm) / (εn - εm)
            for (εm, fm) in zip(εm_list, fm_list)]

Γ_simple = [1/2 * γmn for γmn in γmn_list]
Γ_orth   = [fn/(εn-εm) for εm in εm_list]
Γ_abinit = [(fn > fm)  ? γmn : 0 for (fm, γmn) in zip(fm_list, γmn_list)]
Γ_qe     = [f_FD(εn - εm) * γmn for (εm, γmn) in zip(εm_list, γmn_list)]
Γ_min    = [fn^2 / (fn^2 + fm^2) * γmn for (fm, γmn) in zip(fm_list, γmn_list)]

define_color("myred",    [228,26,28])
define_color("myblue",   [55,124,184])
define_color("mygreen",  [77,175,74])
define_color("myorange", [255,127,14])
define_color("myviolet", [148,103,189])
p = Plots.Linear[]

push!(p, Plots.Linear(εm_list, [bound for εm in εm_list],
                      legendentry=L"\frac{1}{2T}",
                      style="solid, very thick, black", mark="none"))
push!(p, Plots.Linear(εm_list, abs.(Γ_simple),
                      legendentry="simple",
                      style="solid, myblue", mark="none"))
push!(p, Plots.Linear(εm_list, abs.(Γ_orth),
                      legendentry="orthogonal",
                      style="dotted, very thick, myred", mark="none"))
push!(p, Plots.Linear(εm_list, abs.(Γ_abinit),
                      legendentry="Abinit",
                      style="dash dot, very thick, myorange", mark="none"))
push!(p, Plots.Linear(εm_list, abs.(Γ_qe),
                      legendentry="QE",
                      style="dash dot dot, very thick, myviolet", mark="none"))
push!(p, Plots.Linear(εm_list, abs.(Γ_min),
                      legendentry="minimal",
                      style="dashed, very thick, mygreen", mark="none"))
g = Axis(p, title=L"Gauge comparison, $\varepsilon_n = 0$, $\varepsilon_{\rm F}=0$, $T=0.1$",
         xlabel=L"\varepsilon_m", ylabel=L"|\Gamma_{mn}|", ymax=6.5, ymin=-0.5,
         legendStyle="at={(1.05,0.5)}, anchor=west")
save("gauge_comp.pdf", g)

